Lie Access Neural Turing Machine

Following the recent trend in explicit neural memory structures, we present a new design of an external memory, wherein memories are stored in an Euclidean key space $\mathbb R^n$. An LSTM controller performs read and write via specialized read and write heads. It can move a head by either providing a new address in the key space (aka random access) or moving from its previous position via a Lie group action (aka Lie access). In this way, the "L" and "R" instructions of a traditional Turing Machine are generalized to arbitrary elements of a fixed Lie group action. For this reason, we name this new model the Lie Access Neural Turing Machine, or LANTM. We tested two different configurations of LANTM against an LSTM baseline in several basic experiments. We found the right configuration of LANTM to outperform the baseline in all of our experiments. In particular, we trained LANTM on addition of $k$-digit numbers for $2 \le k \le 16$, but it was able to generalize almost perfectly to $17 \le k \le 32$, all with the number of parameters 2 orders of magnitude below the LSTM baseline.

==> anc/interactive_plot_caption.txt <==
The title of the top left subplot shows the input fed into the machine.
The x-axis of the top subplots are in the format 

	character number ! character [| correct response | machine response]

The y-axis of the top left subplot shows the 42 characters for which the machine outputs a probability distribution.
At the same time, the mixing coefficients (also called gates) of read, write, and Lie actions (also called step or direction) are superimposed on top, with the y-axis ranging from 0 to 1. 

In the top right subplot, each column shows the read weights of the memory array when the character in the label below was read.
The y-axis labels indicate the character read when the corresponding memory vector was added.

In the bottom right subplot, the blue and red lines show the read and write locations respectively.
How dark the color of a point on the red line indicates how big the memory strength is.
Hovering over each point shows the character that was the input when the read/write was made.
It may be the case that the x-scale of the subplot is wider than the y-scale is long.
To equalize the two scales, drag the bottom right corner of the subplot leftward (or the bottom left corner rightward).

The bottom left subplot shows the learning curve.
The color scale on the right shows log10(learning rate).

The legend on the right side of the (whole) plot can be clicked to disable/enable particular lines.
Each plot can be zoomed in by drawing a box, and unzoomed by double clicking.
Some options exist in the top right corner (appearing on hover) that may prove convenient.
For example, to explore the keys subplot, it may help to select the "show closest data on hover" option.

---------------------------

One sees that from when "print" was fed into LANTM to the beginning of the answer phase, the memories stored right after "4469" were retrieved, and at the end of the answer phase, memories stored after "g+=97" was retrieved.
